Turbulent Energy Conversion Associated with Kinetic Microinstabilities in Earth's Magnetosheath

Plasma in the terrestrial magnetosheath is characterised by very weak particle-particle collisions, so kinetic microinstabilities are thought to be responsible for regulating the thermodynamics of the plasma. By exciting electromagnetic waves, these instabilities redistribute free energy in velocity space, moulding the velocity distribution function (VDF) into a lower energy state. In the high-beta magnetosheath, relatively small perturbations to the VDF can easily excite instabilities compared to in the low-beta inner heliosphere. Since magnetic fields cannot do work on the particles, electric fields mediate energy exchange between the electromagnetic field and the bulk fluid properties of the plasma. We investigate signatures of non-ideal energy conversion associated with turbulent fluctuations in the context of electron and ion temperature anisotropy-beta instabilities, utilising over 24 hours of data spread over 163 distinct intervals of in situ magnetosheath observations from Magnetospheric Multiscale (MMS). We find that average energy conversion into fluid flow is enhanced along instability boundaries, suggesting that turbulence is playing a role in how free energy is redistributed in the plasma. The work enables a quantification of the energetics which are associated with the role of kinetic microinstabilities in regulating collisionless plasma thermodynamics. This work provides insight into the open question of how specific plasma processes couple into the turbulent dynamics and ultimately lead to energy dissipation and particle energisation in collisionless plasmas.

==> anc/Lewis2024_intervals.csv <==
Index,Start,End
1,2015-10-21/06:55:10,2015-10-21/07:03:45
2,2015-10-29/14:48:05,2015-10-29/14:53:55
3,2015-10-31/10:22:27,2015-10-31/10:26:07
4,2015-11-15/05:27:36,2015-11-15/05:32:10
5,2016-02-23/21:54:06,2016-02-23/21:58:36
6,2016-09-28/16:00:00,2016-09-28/16:08:52
7,2016-09-28/16:50:06,2016-09-28/16:59:00
8,2016-09-28/17:32:06,2016-09-28/17:37:32
9,2016-09-28/16:50:14,2016-09-28/17:00:14
10,2016-10-01/18:30:00,2016-10-01/18:40:00
11,2016-09-30/17:50:34,2016-09-30/18:01:50
12,2016-10-25/09:45:57,2016-10-25/09:50:07
13,2016-11-09/13:41:23,2016-11-09/13:45:13
14,2016-12-08/10:16:52,2016-12-08/10:21:02
15,2016-12-08/10:25:02,2016-12-08/10:28:52
16,2016-12-09/09:01:40,2016-12-09/09:07:00
17,2016-12-09/09:26:25,2016-12-09/09:34:57
18,2016-12-11/15:20:15,2016-12-11/15:32:31
19,2016-12-31/13:27:05,2016-12-31/13:31:01
20,2017-01-27/00:38:54,2017-01-27/00:42:00
21,2017-01-27/00:52:47,2017-01-27/00:56:56
22,2017-01-27/00:57:23,2017-01-27/01:02:36
23,2017-01-28/05:29:14,2017-01-28/05:34:50
24,2017-01-28/09:05:25,2017-01-28/09:11:12
25,2017-01-31/04:19:34,2017-01-31/04:25:50
26,2017-01-31/04:27:04,2017-01-31/04:30:03
27,2017-01-31/04:31:26,2017-01-31/04:35:13
28,2017-09-28/06:31:34,2017-09-28/06:58:14
29,2017-09-28/10:43:00,2017-09-28/10:53:30
30,2017-09-28/20:42:00,2017-09-28/20:51:21
31,2017-11-13/19:06:36,2017-11-13/19:10:51
32,2017-11-13/19:30:44,2017-11-13/19:38:42
33,2017-11-16/15:36:06,2017-11-16/15:44:09
34,2017-11-25/01:02:53,2017-11-25/01:05:51
35,2017-12-01/13:12:07,2017-12-01/13:23:38
36,2017-12-09/06:12:34,2017-12-09/06:18:22
37,2017-12-12/04:21:15,2017-12-12/04:28:41
38,2017-12-12/19:32:59,2017-12-12/19:41:03
39,2017-12-17/19:42:54,2017-12-17/19:50:12
40,2017-12-21/06:41:57,2017-12-21/07:03:42
41,2017-12-24/01:22:35,2017-12-24/01:38:31
42,2017-12-26/05:46:16,2017-12-26/06:03:00
43,2017-12-26/06:12:44,2017-12-26/06:22:14
44,2017-12-26/06:22:14,2017-12-26/06:32:14
45,2017-12-26/06:32:14,2017-12-26/06:42:14
46,2017-12-26/06:42:14,2017-12-26/06:52:14
47,2018-02-10/00:55:05,2018-02-10/01:00:32
48,2018-02-18/12:52:44,2018-02-18/13:03:01
49,2018-02-21/07:31:54,2018-02-21/07:36:02
50,2018-02-21/07:48:54,2018-02-21/08:00:43
51,2018-03-15/20:32:01,2018-03-15/20:38:41
52,2018-04-13/15:39:34,2018-04-13/15:43:51
53,2018-04-14/23:00:14,2018-04-14/23:06:15
54,2018-04-15/00:31:04,2018-04-15/00:35:42
55,2018-04-19/05:08:04,2018-04-19/05:41:50
56,2018-04-23/07:50:14,2018-04-23/08:33:38
57,2018-04-24/21:44:15,2018-04-24/21:52:31
58,2018-04-27/16:30:57,2018-04-27/16:35:20
59,2018-04-27/16:39:47,2018-04-27/16:44:11
60,2018-04-27/17:35:44,2018-04-27/17:41:51
61,2018-04-27/17:56:25,2018-04-27/18:03:49
62,2018-04-28/20:48:55,2018-04-28/20:53:40
63,2018-04-28/21:02:05,2018-04-28/21:09:20
64,2018-04-28/21:29:06,2018-04-28/21:34:20
65,2018-04-28/22:22:46,2018-04-28/22:29:40
66,2018-05-23/14:35:26,2018-05-23/14:41:41
67,2018-05-24/00:13:54,2018-05-24/00:17:21
68,2018-05-24/05:49:54,2018-05-24/05:54:01
69,2018-05-28/22:23:40,2018-05-28/22:30:30
70,2018-10-16/14:22:14,2018-10-16/14:32:21
71,2018-10-16/14:38:34,2018-10-16/14:47:01
72,2018-10-17/03:36:44,2018-10-17/03:45:41
73,2018-10-17/04:13:34,2018-10-17/04:22:00
74,2018-10-19/03:33:00,2018-10-19/03:42:11
75,2018-10-22/07:21:04,2018-10-22/07:35:11
76,2018-10-25/03:08:00,2018-10-25/03:16:30
77,2018-10-27/09:13:14,2018-10-27/09:23:00
78,2018-10-27/09:23:01,2018-10-27/09:32:00
79,2018-10-27/09:38:00,2018-10-27/09:48:30
80,2018-10-28/11:23:00,2018-10-28/11:35:00
81,2018-10-28/11:35:01,2018-10-28/11:45:21
82,2018-10-30/09:27:00,2018-10-30/09:42:00
83,2018-10-31/15:16:00,2018-10-31/15:27:00
84,2018-10-31/16:04:00,2018-10-31/16:17:00
85,2018-11-01/22:16:16,2018-11-01/22:28:58
86,2018-11-03/12:40:00,2018-11-03/12:50:00
87,2018-11-07/13:15:00,2018-11-07/13:27:31
88,2018-11-07/13:27:32,2018-11-07/13:37:31
89,2018-11-15/20:54:00,2018-11-15/21:00:00
90,2018-11-15/21:33:30,2018-11-15/21:40:31
91,2018-11-15/22:10:00,2018-11-15/22:15:00
92,2018-11-21/16:10:14,2018-11-21/16:25:00
93,2018-11-21/16:28:00,2018-11-21/16:40:00
94,2018-11-21/16:40:01,2018-11-21/16:50:00
95,2018-11-21/17:40:54,2018-11-21/17:53:00
96,2018-11-21/17:56:00,2018-11-21/18:00:00
97,2018-11-24/09:22:30,2018-11-24/09:37:00
98,2018-11-29/23:09:00,2018-11-29/23:14:00
99,2018-11-29/23:18:00,2018-11-29/23:27:00
100,2018-12-01/23:04:06,2018-12-01/23:12:20
101,2018-12-05/14:55:00,2018-12-05/15:05:00
102,2018-12-05/15:10:00,2018-12-05/15:20:00
103,2018-12-10/10:02:00,2018-12-10/10:13:00
104,2018-12-18/20:03:00,2018-12-18/20:13:00
105,2018-12-18/20:36:30,2018-12-18/20:40:42
106,2018-12-18/20:36:30,2018-12-18/20:40:42
107,2019-01-22/11:24:25,2019-01-22/11:35:00
108,2019-02-12/14:33:04,2019-02-12/14:44:00
109,2019-02-12/14:44:01,2019-02-12/14:55:00
110,2019-02-12/15:00:00,2019-02-12/15:12:59
111,2019-04-20/13:24:04,2019-04-20/13:27:31
112,2019-10-09/07:12:14,2019-10-09/07:18:00
113,2019-10-10/09:02:44,2019-10-10/09:10:00
114,2019-10-10/15:00:00,2019-10-10/15:07:21
115,2019-10-16/12:54:24,2019-10-16/13:04:00
116,2019-10-16/13:04:01,2019-10-16/13:16:00
117,2019-11-05/22:04:54,2019-11-05/22:13:42
118,2019-11-19/21:45:00,2019-11-19/21:53:00
119,2019-11-25/13:20:00,2019-11-25/13:30:00
120,2019-11-25/13:30:01,2019-11-25/13:40:00
121,2019-11-26/20:18:04,2019-11-26/20:21:30
122,2019-12-03/19:06:00,2019-12-03/19:17:00
123,2019-12-03/19:17:01,2019-12-03/19:28:00
124,2019-12-07/09:33:44,2019-12-07/09:40:00
125,2019-12-07/09:40:01,2019-12-07/09:50:00
126,2019-12-07/09:50:01,2019-12-07/10:00:00
127,2019-12-07/10:00:01,2019-12-07/10:10:00
128,2019-12-07/10:10:01,2019-12-07/10:20:00
129,2019-12-07/10:20:01,2019-12-07/10:30:00
130,2019-12-17/20:30:00,2019-12-17/20:40:00
131,2019-12-24/01:33:04,2019-12-24/01:46:11
132,2019-12-28/08:30:00,2019-12-28/08:37:00
133,2019-12-28/08:46:30,2019-12-28/08:53:30
134,2019-12-28/08:55:01,2019-12-28/09:05:00
135,2019-12-28/09:05:01,2019-12-28/09:15:00
136,2019-12-31/23:46:00,2019-12-31/23:57:00
137,2020-01-14/05:08:00,2020-01-14/05:14:30
138,2020-01-14/05:23:00,2020-01-14/05:35:00
139,2020-01-14/05:35:01,2020-01-14/05:43:00
140,2020-01-14/05:43:01,2020-01-14/05:52:00
141,2020-02-04/07:26:25,2020-02-04/07:36:00
142,2020-02-04/07:36:01,2020-02-04/07:46:00
143,2020-02-04/07:46:01,2020-02-04/07:56:00
144,2020-02-04/07:56:01,2020-02-04/08:06:00
145,2020-02-04/08:06:01,2020-02-04/08:17:00
146,2020-02-04/08:17:01,2020-02-04/08:30:00
147,2020-02-11/20:59:44,2020-02-11/21:09:00
148,2020-02-11/21:09:01,2020-02-11/21:19:00
149,2020-02-14/20:56:54,2020-02-14/21:08:21
150,2020-02-26/00:23:54,2020-02-26/00:30:00
151,2020-02-26/00:30:01,2020-02-26/00:40:00
152,2020-02-26/00:40:01,2020-02-26/00:50:00
153,2020-02-26/00:58:30,2020-02-26/01:10:00
154,2020-02-26/01:10:01,2020-02-26/01:20:00
155,2020-02-29/10:03:00,2020-02-29/10:10:00
156,2020-02-29/10:10:01,2020-02-29/10:20:00
157,2020-02-29/10:20:01,2020-02-29/10:30:00
158,2020-02-29/10:30:01,2020-02-29/10:40:00
159,2020-02-29/10:40:01,2020-02-29/10:50:00
160,2020-02-29/10:50:01,2020-02-29/10:55:00
161,2020-03-20/21:07:54,2020-03-20/21:15:00
162,2020-03-20/21:15:02,2020-03-20/21:25:00
163,2020-03-20/21:25:01,2020-03-20/21:33:00

